Evaluating Token-Level and Passage-Level Dense Retrieval Models for Math Information Retrieval

With the recent success of dense retrieval methods based on bi-encoders, studies have applied this approach to various interesting downstream retrieval tasks with good efficiency and in-domain effectiveness. Recently, we have also seen the presence of dense retrieval models in Math Information Retrieval (MIR) tasks, but the most effective systems remain classic retrieval methods that consider hand-crafted structure features. In this work, we try to combine the best of both worlds:\ a well-defined structure search method for effective formula search and efficient bi-encoder dense retrieval models to capture contextual similarities. Specifically, we have evaluated two representative bi-encoder models for token-level and passage-level dense retrieval on recent MIR tasks. Our results show that bi-encoder models are highly complementary to existing structure search methods, and we are able to advance the state-of-the-art on MIR datasets.

==> data/gen_latex_table.py <==
import re
from collections import defaultdict
results = defaultdict(dict)
seps = [
    r'\bf DPR trained for one epoch &&&& \\',
    r'\midrule' + r'\bf Cross-Encoder models &&&& \\',
    r'\midrule' + r'\bf Bi-Encoder models &&&& \\',
    r'&&& &&&&& \\' + r'\bf Our fully-trained models &&&& \\',
]
highs = {
    '7ep-pretrained backbone': ['fullbpref', 'partbpref', 'ndcg', 'map', 'bpref'],
    'SciBERT backbone': ['p@10'],
    'MathBERT': ['fullbpref', 'partbpref'],
    'TU\_DBS\_P': ['map', 'p@10', 'bpref'],
    'QASim': ['ndcg'],
    'Our ColBERT': ['fullbpref', 'partbpref', 'ndcg', 'map', 'bpref'],
    'PretrainEmb': ['p@10']
}

order_names = ['']
with open('arqmath3 - ArxivTable.csv') as fh:
    for line in fh:
        line = line.rstrip()
        fields = line.split(',')
        name = fields[0]
        if name == '':
            order_names.append('')
            continue
        elif name not in order_names:
            order_names.append(name)

        if fields[-1] == '':
            results[name]['fullbpref'] = fields[2]
            results[name]['partbpref'] = fields[3]
            results[name]['ntcir_judge_rate'] = fields[4]
        else:
            results[name]['ndcg']  = fields[2]
            results[name]['map']   = fields[3]
            results[name]['p@10']  = fields[4]
            results[name]['bpref'] = fields[5]
            results[name]['arqmath_judge_rate'] = fields[6]

#print(results)
#print(order_names)

metrics = [
    'fullbpref', 'partbpref', 'ntcir_judge_rate',
    'ndcg', "map", "p@10", "bpref", "arqmath_judge_rate"]
for i, name in enumerate(order_names):
    if name == '':
        print(seps.pop(0))
        continue
    result = results[name]
    name = name.replace('_', r'\_')
    def conv(num, metric):
        if num in ['', '-']:
            return '-'
        num = float(num)
        if num > 1.0:
            num = '{0:.1f}'.format(round(num, 1))
        else:
            num = '{0:.3f}'.format(round(num, 3))
        if name in highs and metric in highs[name]:
            return f'\\bf {num}'
        else:
            return num
    row = [name] + [conv(result[m], m) if m in result else '-' for m in metrics]
    print('&'.join(row), r'\\')


==> data/gen_latex_table2.py <==
data = []
with open('arqmath3 - ArxivTable2.csv') as fh:
    for line in fh:
        line = line.rstrip()
        fields = line.split(',')
        name = fields[0]
        if name == '':
            continue
        if 'TU_DBS' in name:
            kind = 'Cross Encoder'
        elif 'colbert' in name:
            kind = 'ColBERT'
        elif 'dpr' in name:
            kind = 'DPR'
        elif 'a0' in name:
            kind = 'Structure Search'
        else:
            assert 0
        problem_type = name.split('-')[-2:]
        if problem_type[0] in ['Category', 'Difficulty', 'Dependency']:
            score = float(fields[2])
            problem_type = '-'.join(problem_type)
            data.append((kind, problem_type, score))

def draw_subplot(ax, kind, offset=0):
    ax.title.set_text(kind)
    data_of_kind = list(filter(lambda x: x[0] == kind, data))
    data_of_kind = sorted(data_of_kind, key=lambda x: x[1])
    x_ticks = cluster_x + offset
    bars = ax.bar(x_ticks, [x[2] for x in data_of_kind], width=bar_width)
    bars[0].set_label('Category') ###
    bars[0].set_color('tab:olive')
    bars[1].set_color('tab:olive')
    bars[2].set_color('tab:olive')
    bars[3].set_label('Dependency') ###
    bars[3].set_color('tab:orange')
    bars[4].set_color('tab:orange')
    bars[5].set_color('tab:orange')
    bars[6].set_label('Difficulty') ###
    bars[6].set_color('tab:purple')
    bars[7].set_color('tab:purple')
    bars[8].set_color('tab:purple')
    ax.set_xticks(x_ticks)
    ax.set_ylim([0.05, 0.26])
    if offset != 0:
        ax.set_yticks([])
    else:
        ax.set_ylabel("MAP'")
        ax.legend(loc='upper left')
    ax.set_xticklabels([
        x[1].split('-')[-1] for x in data_of_kind
    ], rotation = 90)
    #ax.grid()
    for tick in ax.xaxis.get_majorticklabels():
        tick.set_verticalalignment("bottom")
        tick.set_position((0, -0.3))
        #tick.set_color('white')
        #tick.set_fontweight(1000 * 0.6)
        tick.set_fontsize('large')
    return 

import numpy as np
import matplotlib.pyplot as plt

bar_width =0.3
eps = 0.1 
cluster_x0 = eps + np.array([0, eps + bar_width, 2 * (eps + bar_width)])
cluster_x1 = cluster_x0[-1] + 2 * bar_width + cluster_x0
cluster_x2 = cluster_x1[-1] + 2 * bar_width + cluster_x0
cluster_x = np.concatenate((cluster_x0, cluster_x1, cluster_x2))

fig, axs = plt.subplots(1, 4)
fig.subplots_adjust(wspace=0.1)

draw_subplot(axs[0], 'DPR', offset=0)
draw_subplot(axs[1], 'ColBERT', offset=1)
draw_subplot(axs[2], 'Cross Encoder', offset=2)
draw_subplot(axs[3], 'Structure Search', offset=3)
fig.align_ylabels(axs[:])

#fig.subplots_adjust(bottom=0.4)
fig.tight_layout()
plt.show()


==> data/gen_latex_table3.py <==
import re
from collections import defaultdict
results = defaultdict(dict)

order_names = ['']
with open('arqmath3 - ArxivTable3.csv') as fh:
    for line in fh:
        line = line.rstrip()
        fields = line.split(',')
        name = fields[0]
        if name == '':
            order_names.append('')
            continue
        elif name not in order_names:
            order_names.append(name)

        results[name]['ndcg']  = fields[2]
        results[name]['map']   = fields[3]
        results[name]['p@10']  = fields[4]
        results[name]['bpref'] = fields[5]

metrics = ['ndcg', "map", "p@10", "bpref"]
for i, name in enumerate(order_names):
    if name == '':
        continue
    result = results[name]
    name = name.replace('_', r'\_')
    def conv(num):
        num = float(num)
        num = '{0:.3f}'.format(round(num, 3))
        return num
    row = [name] + [conv(result[m]) if m in result else '-' for m in metrics]
    print('&'.join(row), r'\\')


==> utils/sync2fourdrinier.sh <==
#!/bin/sh
#fourdrinier_target_path=~/Desktop/fourdrinier/papers/arXiv2022/math-dpr
fourdrinier_target_path=~/Desktop/fourdrinier/papers/EMNLP2022/math-dpr

set -xe
rsync --exclude='.git/' -r `pwd`/. $fourdrinier_target_path/

cd $fourdrinier_target_path
ln -sf utils/Makefile .
make clean
git add .

echo "Goto $fourdrinier_target_path to commit and push!"


==> utils/watch.sh <==
#!/bin/sh
while [ 1 ]; do
	make
	sleep 1
done


==> watch.sh <==
#!/bin/sh
while [ 1 ]; do
	make
	sleep 1
done

